Missing the Point: Non-Convergence in Iterative Imputation Algorithms

Iterative imputation is a popular tool to accommodate missing data. While it is widely accepted that valid inferences can be obtained with this technique, these inferences all rely on algorithmic convergence. There is no consensus on how to evaluate the convergence properties of the method. Our study provides insight into identifying non-convergence in iterative imputation algorithms. We found that--in the cases considered--inferential validity was achieved after five to ten iterations, much earlier than indicated by diagnostic methods. We conclude that it never hurts to iterate longer, but such calculations hardly bring added value.

==> Figures/create_figures.R <==
# create ICML figures, save in size 5.5x8.5in to fit half a page
# requires the results file 'complete.Rdata'

# load packages
library(dplyr) #version 0.8.5
library(ggplot2) #version 3.3.0
library(patchwork) #version 1.0.0

# set default graphing behavior
theme_update(
  plot.title = element_text(hjust = 0.5),
  plot.subtitle = element_text(hjust = 0.5),
  panel.border = element_blank(),
  panel.grid.major = element_blank(),
  panel.grid.minor = element_blank(),
  panel.background = element_blank(),
  axis.line = element_line(colour = "black"),
  legend.key = element_blank(),
  legend.position = "bottom",
  legend.margin = margin(0,0,0,0),
  text = element_text(size = 8),
  title = element_text(size = 8),
  legend.title = element_text(size = 8),
  axis.text=element_text(size=8),
  axis.title=element_text(size=8)
)

# load results and figures
load("Results/complete.Rdata") 
# test correlation between two thetas
r <- cor(results$r.hat.max.beta, results$r.hat.max.pca, use = "complete.obs", method = "spearman")
# test correlation between two thetas
r.ac <- cor(results$ac.max.beta, results$ac.max.pca, use = "complete.obs", method = "spearman")

# pre-processing
results <- results %>% filter(t<51)
results <- results %>% mutate(bias.est.X1 = bias.est.X1/.0206)

# create figures
# source("Figures/PlotResults.R")

# add diagnostic thresholds
results <- results %>% mutate(crit = qnorm((1 + .95) / 2) / sqrt(t), thresh1.01 = 1.01, thresh1.1 = 1.1, thresh1.2 = 1.2)
results$crit[results$crit>1] <- NA

# define colorblind friendly colors
paint5 <- c('#228833', '#66CCEE', '#CCBB44','#EE6677', '#AA3377')

# create plots
est_bias <- results %>% ggplot(aes(x = t, y = bias.est.X1, color = as.factor(p*100))) +
  geom_hline(yintercept = 0,
             color = "grey",
             lwd = 1) +
  geom_point(size = .25, na.rm = TRUE) +
  geom_line(size = .25, na.rm = TRUE) +
  scale_colour_manual(values=paint5) +
  xlab("") +
  ylab("Bias (%)") +
  # ylab(bquote("Bias (Q = " ~ beta[1] ~ "= 2.06)")) +
  labs(colour = "Proportion of missing cases (%)")

est_Rh <- results %>% ggplot(aes(x = t, y = r.hat.max.beta, color = as.factor(p*100))) +
  geom_hline(yintercept = 1,
             color = "grey",
             lwd = 1) +
  geom_point(size = .25, na.rm = TRUE) +
  geom_line(size = .25, na.rm = TRUE) +
  geom_line(aes(x=t, y=thresh1.2), color = "grey", linetype = "dashed", size = .25, na.rm = TRUE) +
  geom_line(aes(x=t, y=thresh1.1), color = "grey", linetype = "dashed", size = .25, na.rm = TRUE) +
  geom_line(aes(x=t, y=thresh1.01), color = "grey", linetype = "dashed", size = .25, na.rm = TRUE) +
  scale_colour_manual(values=paint5) +
  scale_y_continuous(limits = c(1,1.53), breaks = c(1,1.1,1.2,1.3,1.4,1.5)) +
  xlab("Number of iterations") +
  # ylab(bquote(widehat(R)~" ("~theta~"= "~hat(Q)~")")) +
  ylab(bquote(widehat(R))) +
  labs(colour = "Proportion of missing cases (%)")

est_AC <- results %>% ggplot(aes(x = t, y = ac.max.beta, color = as.factor(p*100))) +
  geom_hline(yintercept = 0,
             color = "grey",
             lwd = 1) +
  geom_line(aes(x = t, y = crit), color = "grey", linetype = "dashed", size = .25, na.rm = TRUE) + 
  geom_point(size = .25, na.rm = TRUE) +
  geom_line(size = .25, na.rm = TRUE) +
  scale_colour_manual(values=paint5) +
  xlab("Number of iterations") +
  # ylab(bquote("AC ("~theta~ " = "~hat(Q)~")")) +
  ylab("Autocorrelation") + 
  labs(colour = "Proportion of missing cases (%)")

est_cov <- results %>% ggplot(aes(x = t, y = cov.est.X1*100, color = as.factor(p*100))) +
  geom_hline(yintercept = 95,
             color = "grey",
             lwd = 1) +
  # geom_hline(yintercept = .936,
  #            color = "grey",
  #            lwd = 1) +
  # geom_hline(yintercept = .964,
  #            color = "grey",
  #            lwd = 1) +
  geom_point(size = .25, na.rm = TRUE) +
  geom_line(size = .25, na.rm = TRUE) +
  scale_colour_manual(values=paint5) +
  # xlab("") +
  xlab("") +
  ylab("Coverage rate (%)") +
  # ylab(bquote("CR (Q = " ~ beta[1] ~ ")")) +
  labs(colour = "Proportion of missing cases (%)")

# plot estimates, save 6.75x4.5in or 5.5
est_bias + est_cov + est_AC + est_Rh + plot_annotation(tag_levels = "A", tag_suffix = ".") + plot_layout(ncol = 2, guides = "collect") 




